Noisy Image Segmentation With Soft-Dice

This paper presents a study on the soft-Dice loss, one of the most popular loss functions in medical image segmentation, for situations where noise is present in target labels. In particular, the set of optimal solutions are characterized and sharp bounds on the volume bias of these solutions are provided. It is further shown that a sequence of soft segmentations converging to optimal soft-Dice also converges to optimal Dice when converted to hard segmentations using thresholding. This is an important result because soft-Dice is often used as a proxy for maximizing the Dice metric. Finally, experiments confirming the theoretical results are provided.

==> anc/Experiment_G/main.py <==
import pylidc as pl
from pylidc.utils import consensus
import numpy as np
import matplotlib.pyplot as plt
import nrrd
import os
import glob
from zipfile import *
import shutil
import scipy.ndimage

# Change the following to the path to Plastimatch
plastimatch_path = r"c:\Program Files\Plastimatch\bin\plastimatch.exe"

# List of zipped Dicom-files that should be downloaded 
patient_list = [
'1_01_P',
'1_02_P',
'1_03_P',
'1_04_P',
'1_05_P',
'1_06_P',
'1_07_P',
'1_08_P',
'2_03_P',
'2_04_P',
'2_05_P',
'2_06_P',
'2_09_P',
'2_10_P',
'2_11_P',
'3_01_P',
'3_02_P',
'3_03_P',
'3_04_P']

# We are only interested in a set of segmentations described by a particular rtstruct file in each DICOM-folder
rtstruct_list = [
'RS1.2.752.243.1.1.20170427154035429.1370.70822.dcm',
'RS1.2.752.243.1.1.20170427102023318.3200.43424.dcm',
'RS1.2.752.243.1.1.20170427104554025.4000.57421.dcm',
'RS1.2.752.243.1.1.20170427110950995.6600.33771.dcm',
'RS1.2.752.243.1.1.20170427111829785.7400.55867.dcm',
'RS1.2.752.243.1.1.20170427112855618.8800.86717.dcm',
'RS1.2.752.243.1.1.20170427134811058.9900.60476.dcm',
'RS1.2.752.243.1.1.20170427140215948.1090.61415.dcm',
'RS1.2.752.243.1.1.20170427181319346.1520.76456.dcm',
'RS1.2.752.243.1.1.20170503093409104.7100.87740.dcm',
'RS1.2.752.243.1.1.20170427170200673.1400.50461.dcm',
'RS1.2.752.243.1.1.20170503094223488.9100.40107.dcm',
'RS1.2.752.243.1.1.20170427174600300.1420.63875.dcm',
'RS1.2.752.243.1.1.20170428085727667.2000.22800.dcm',
'RS1.2.752.243.1.1.20170427175711382.1470.10702.dcm',
'RS1.2.752.243.1.1.20170427142211409.1210.25812.dcm',
'RS1.2.752.243.1.1.20170427144724037.1320.22835.dcm',
'RS1.2.752.243.1.1.20170428153620336.2700.32818.dcm',
'RS1.2.752.243.1.1.20170428153833470.3000.17263.dcm'
]

# List of ROIs (region of interest)
roi_list = [
'Urinary bladder',
'Rectum',
'Anal canal',
'Penile bulb',
'Neurovascular bundles',
'Femoral head_R',
'Femoral head_L',
'Prostate',
'Seminal vesicles'
]

# Converting the rtstruct files to masks using the Plastimatch software
def convert_rtstructs_to_masks():
    # Check so that all files are donwloaded
    files = [s[6:-4] for s in glob.glob('dicom/*.zip')]
    check = False in [patient_list[i] in files for i in range(len(patient_list))]
    assert(not check), 'The dicom folder is not populated correctly: make sure that you have all of the files (still compressed) and that you have renamed "3_03_P (1).zip" to "3_03_P.zip".'

    # Unzip, generate masks and remove unessary files
    for i in range(len(patient_list)):
       with ZipFile('dicom/' + patient_list[i] + '.zip', 'r') as zipObj:
          zipObj.extract(patient_list[i]+'/'+rtstruct_list[i],'tmp')
       os.system(r'"' + plastimatch_path + '" convert --input tmp/' + patient_list[i] + '/' + rtstruct_list[i] + ' --output-prefix masks/'+ patient_list[i] +' --prefix-format nrrd')
    shutil.rmtree('tmp')

# Construct a marginal function by taking voxel-wise average of the segmentations provided by different users
def get_marginal(i_roi,i_patient):
    tmp = []
    for i_user in range(5):
        filename = 'masks/'+ patient_list[i_patient] +'/'+roi_list[i_roi]+' (User'+str(i_user+1)+').nrrd'
        if os.path.exists(filename):
            readdata, header = nrrd.read(filename)
            tmp.append(readdata)
    m = np.average(tmp,axis=0)
    hsl = 64
    m = np.pad(m,hsl)
    center = scipy.ndimage.center_of_mass(m)
    xmid = int(center[0])
    ymid = int(center[1])
    m = m[xmid-hsl:xmid+hsl,ymid-hsl:ymid+hsl,:]

    return m

def thresh(x):
    return 1.0*(x>=0)

def sig(x):
    return 1/(1+np.exp(-x))

def D(m,f):
    return 2*np.sum(thresh(f)*m)/(np.sum(thresh(f)) + np.sum(m))

def SD(m,f):
    return 1-2*np.sum(sig(f)*m)/(np.sum(sig(f)) + np.sum(m))

def dSD(m,f):
    return -sig(f)*sig(-f)*(2*m-(1-SD(m,f)))/(np.sum(sig(f)) + np.sum(m))

def get_opt_D_seg(m):
    psi = np.flip(np.sort(m.flatten()))
    d = 2*np.cumsum(psi)/(np.sum(m)+np.arange(1,len(psi)+1))
    s = m>=np.max(d)/2
    return s

def run_opt_SD(m,sd,gamma,niter,verbose=False,dumpindices=[]):
    f = np.random.normal(size=m.shape)
    flist = np.zeros([len(dumpindices)]+list(m.shape))
    errlist = np.zeros([len(dumpindices),2])

    di = 0

    errlist = np.zeros([len(dumpindices),2])
    for i in range(niter):
        err = np.average(np.abs(sig(f)-sd))
        errhat = np.average(np.abs(thresh(f)-sd))

        if i in dumpindices:
            flist[di,...] = f
            errlist[di,0] = err
            errlist[di,1] = errhat
            di += 1

        if verbose:
            print(i,err,errhat)

        grad = dSD(m,f)
        f = f-gamma*grad

    return flist, errlist


def saveplot(name,temp):
    temp = np.rot90(temp,k=1)
    plt.imshow(temp, vmin=0, vmax=1, aspect='auto')
    plt.tight_layout()
    plt.axis('off')
    plt.savefig('results/'+ name + '.pdf', bbox_inches='tight', pad_inches=0.0, transparent=True)
    plt.close()

def savefamilyplot(prefix,m,s,flist):
    saveplot('seq/p_'+prefix+'_m',m)
    saveplot('seq/p_'+prefix+'_sa',m>=0.5)
    saveplot('seq/p_'+prefix+'_sd',s)
    saveplot('seq/p_'+prefix+'_1',np.abs(sig(flist[0])))
    saveplot('seq/p_'+prefix+'_2',np.abs(sig(flist[1])))
    saveplot('seq/p_'+prefix+'_3',np.abs(sig(flist[2])))
    saveplot('seq/p_'+prefix+'_4',np.abs(sig(flist[3])))
    saveplot('seq/p_'+prefix+'_5',np.abs(sig(flist[4])))

np.random.seed(0)

if not os.path.exists('results'):
        os.makedirs('results')
if not os.path.exists('results/seq'):
    os.makedirs('results/seq')

convert_rtstructs_to_masks()
dumpindices = [0,9,19,99,199]
gamma = 1000

n_samples = 19
errlist = np.zeros([len(roi_list),n_samples,len(dumpindices),2])
for i in range(len(roi_list)):
        for j in range(n_samples):

        print(i,j,' of ' ,len(roi_list),n_samples,end = ' . ')
        m = get_marginal(i,j)
        print(m.shape)
        zindex = np.argmax(np.sum(m,axis=(0,1)))

        sd = get_opt_D_seg(m)
        gamma = 10*np.prod(m.shape)

        flist, errlist[i,j,:,:] = run_opt_SD(m,sd,gamma,np.max(dumpindices)+1,verbose=True, dumpindices=dumpindices)
        print(errlist[i,j,-1,:])
        if j==0:
            savefamilyplot(str(i+1),m[:,:,zindex],sd[:,:,zindex],flist[:,:,:,zindex])
np.save('results/errlist',errlist)
 
errlistavg = np.average(errlist,axis=1)

f = open('results/results_table.txt','w')
for i in range(len(roi_list)):
    for di in range(len(dumpindices)):
        f.write(" & {0:.3f}".format(errlistavg[i,di,0]) + " & {0:.3f}".format(errlistavg[i,di,1]))
    f.write(' \\\\\n')
f.close()


==> anc/Experiment_G/requirements.txt <==
contourpy==1.0.7
cycler==0.11.0
fonttools==4.38.0
greenlet==2.0.2
imageio==2.26.0
kiwisolver==1.4.4
lazy_loader==0.1
matplotlib==3.6.1
networkx==3.0
nptyping==2.5.0
numpy==1.23.4
packaging==23.0
Pillow==9.4.0
pydicom==2.3.1
pylidc==0.2.3
pynrrd==1.0.0
pyparsing==3.0.9
python-dateutil==2.8.2
PyWavelets==1.4.1
scikit-image==0.20.0
scipy==1.10.1
six==1.16.0
SQLAlchemy==2.0.4
tifffile==2023.2.28
typing_extensions==4.5.0


==> anc/Experiment_S/main.py <==
import numpy as np
import scipy.ndimage
import os
import matplotlib.pyplot as plt


def thresh(x):
    return 1.0*(x>=0)

def sig(x):
    return 1/(1+np.exp(-x))

def D(m,f):
    return 2*np.sum(thresh(f)*m)/(np.sum(thresh(f)) + np.sum(m))

def SD(m,f):
    return 1-2*np.sum(sig(f)*m)/(np.sum(sig(f)) + np.sum(m))

def dSD(m,f):
    return -sig(f)*sig(-f)*(2*m-(1-SD(m,f)))/(np.sum(sig(f)) + np.sum(m))

def get_deformation_sample(l0,a,sigma):
    scaled_sigma = np.array(sigma)*np.array(l0.shape)
    scaled_a = np.array(a)*np.array(l0.shape)
    weight = np.sqrt(np.prod(scaled_sigma))*np.sqrt(2*np.sqrt(np.pi))**2

    perb = np.array([scipy.ndimage.gaussian_filter(np.random.normal(size=l0.shape),scaled_sigma[i],mode='constant')*scaled_a[i]*weight for i in range(len(l0.shape))])
    grid_mesh = np.meshgrid(*[range(l0.shape[i]) for i in range(len(l0.shape))],indexing='ij')
    deformation = scipy.ndimage.map_coordinates(l0,np.round(grid_mesh+perb), mode='nearest')

    return deformation
    
def get_deformation_marginals(l0,a):
    scaled_a = a*np.array(l0.shape)
    marginals = scipy.ndimage.gaussian_filter(l0,scaled_a,mode='constant')

    return marginals

def gen_ball(N):
    grid = np.linspace(-1,1,N)
    dgrid = grid[1]-grid[0]

    l0 = np.zeros([N,N])
    for i in range(N):
        for j in range(N):
            if grid[i]**2 + grid[j]**2 < 0.2**2:
                l0[i,j] = 1

    return l0

def gen_opt_dice_seg(m):
    psi = np.flip(np.sort(m.flatten())) 
    d = 2*np.cumsum(psi)/(np.sum(m)+np.arange(1,len(psi)+1)) 
    s = 1.0*(m>=np.max(d)/2)
    return s

def run_opt_SD(m,sd,gamma,niter,verbose=False,dumpindices=[]):
    f = np.random.normal(size=m.shape)
    # f = np.zeros(m.shape)
    flist = np.zeros([len(dumpindices)]+list(m.shape))
    errlist = np.zeros([len(dumpindices),2])

    di = 0

    if verbose:
        plt.ion()
        plt.clf()
        plt.pause(0.001)
    errlist = np.zeros([len(dumpindices),2])

    for i in range(niter):
        err = np.average(np.abs(sig(f)-sd))
        errhat = np.average(np.abs(thresh(f)-sd))

        if i in dumpindices:
            flist[di,...] = f
            errlist[di,0] = err
            errlist[di,1] = errhat
            di += 1

        if verbose:
            print(i,err,errhat, gamma)
            if i%10 == 0:
                plt.subplot(1,3,1)
                plt.imshow(sig(f),vmin=0,vmax=1)
                plt.subplot(1,3,2)
                plt.imshow(sd,vmin=0,vmax=1)
                plt.subplot(1,3,3)
                plt.imshow(thresh(f)-sd, vmin=-1,vmax=1)
                plt.draw()
                plt.pause(0.001)

        grad = dSD(m,f)
        f = f-gamma*grad

    return flist, errlist

def saveplot(name,temp):
    temp = np.rot90(temp,k=1)
    plt.imshow(temp, vmin=0, vmax=1, aspect='auto')
    plt.tight_layout()
    plt.axis('off')
    plt.savefig('results/'+ name + '.pdf', bbox_inches='tight', pad_inches=0.0, transparent=True)
    plt.close()

def savefamilyplot(prefix,m,s,flist):
    saveplot('seq/p_'+prefix+'_m',m)
    saveplot('seq/p_'+prefix+'_sa',m>=0.5)
    saveplot('seq/p_'+prefix+'_sd',s)
    saveplot('seq/p_'+prefix+'_1',np.abs(sig(flist[0])))
    saveplot('seq/p_'+prefix+'_2',np.abs(sig(flist[1])))
    saveplot('seq/p_'+prefix+'_3',np.abs(sig(flist[2])))
    saveplot('seq/p_'+prefix+'_4',np.abs(sig(flist[3])))
    saveplot('seq/p_'+prefix+'_5',np.abs(sig(flist[4])))

np.random.seed(0)

if not os.path.exists('results'):
    os.makedirs('results')
if not os.path.exists('results/seq'):
    os.makedirs('results/seq')

N=200
gamma =  10*N*N
dumpindices = [0,9,19,99,199]

n_samples = 1000
errlist = np.zeros([9,n_samples,len(dumpindices),2])
for i in range(9):
    for j in range(n_samples):
        print(i,j, end = ' : ')
        l0 = gen_ball(N)
        m = get_deformation_marginals(l0,0.01*(i+1))
        m = get_deformation_sample(m, 0.1, 0.1)
        sd = gen_opt_dice_seg(m)
        flist,errlist[i,j,:,:] = run_opt_SD(m,sd,gamma,np.max(dumpindices)+1,verbose=False,dumpindices=dumpindices)
        print(errlist[i,j,-1,:])
        if j==0:
            savefamilyplot(str(i+1),m,sd,flist)

np.save('results/errlist',errlist)

errlist = np.load('results/errlist.npy')

errlistavg = np.average(errlist,axis=1)
f = open('results/results_table.txt', 'w')
for i in range(9):
    for di in range(5):
        f.write(" & {0:.3f}".format(errlistavg[i,di,0]) + " & {0:.3f}".format(errlistavg[i,di,1]))
    f.write(' \\\\\n')
f.close()


==> anc/Experiment_S/requirements.txt <==
contourpy==1.0.7
cycler==0.11.0
fonttools==4.38.0
kiwisolver==1.4.4
matplotlib==3.7.1
numpy==1.23.4
packaging==23.0
Pillow==9.4.0
pyparsing==3.0.9
python-dateutil==2.8.2
scipy==1.9.3
six==1.16.0

